Higher-order stochastic integration through cubic stratification

We propose two novel unbiased estimators of the integral $\int_{[0,1]^{s}}f(u) du$ for a function $f$, which depend on a smoothness parameter $r\in\mathbb{N}$. The first estimator integrates exactly the polynomials of degrees $p<r$ and achieves the optimal error $n^{-1/2-r/s}$ (where $n$ is the number of evaluations of $f$) when $f$ is $r$ times continuously differentiable. The second estimator is computationally cheaper but it is restricted to functions that vanish on the boundary of $[0,1]^s$. The construction of the two estimators relies on a combination of cubic stratification and control ariates based on numerical derivatives. We provide numerical evidence that they show good performance even for moderate values of $n$.

==> plots/strat_square.py <==
import numpy as np
from matplotlib import pyplot as plt

plt.style.use('ggplot')
plt.axis('scaled')
dx = 0.05
plt.xlim(-dx, 1. + dx)
plt.ylim(-dx, 1. + dx)

k = 5
for i in range(k + 1):
    plt.hlines(i / k, 0., 1., 'k')
    plt.vlines(i / k, 0., 1., 'k')

for i in range(k):
    for j in range(k):
        u = 2. * np.random.rand(2) - 1.
        plt.plot((2*i + 1 + u[0]) / (2*k), 
                 (2*j + 1 + u[1]) / (2*k), 'ko')
        plt.plot((2*i + 1 - u[0]) / (2*k), 
                 (2*j + 1 - u[1]) / (2*k), 'ko')

plt.show()
plt.savefig('strat_square.pdf')

